Strong lensing models of eight CLASH clusters from extensive spectroscopy: accurate total mass reconstructions in the cores

We carry out a detailed strong lensing analysis of a sub-sample of eight galaxy clusters of the CLASH survey, in the redshift range of $ z_{\rm cluster} = [0.23-0.59]$, using extensive spectroscopic information, primarily MUSE archival data complemented with CLASH-VLT redshift measurements. Different models are tested in each cluster depending on the complexity of its mass distribution and on the number of detected multiple images. Four clusters show more than five spectroscopically confirmed multiple image families. In this sample, we do not make use of families that are only photometrically identified, in order to reduce model degeneracies and systematics due to the potential misidentifications of some multiple images. We present spectroscopic confirmation of 27 multiply lensed sources, with no previous spectroscopic measurements, spanning over the redshift range of $z_{\rm src}=[0.7-6.1]$. Moreover, we confirm an average of $48$ galaxy members in the core of each cluster, thanks to the high efficiency and large field of view of MUSE. Despite having different properties (i.e., number of mass components, total mass, redshift, etc), the projected total mass and mass density profiles of all clusters have very similar shapes, when rescaled by independent measurements of $M_{200c}$ and $R_{200c}$. Specifically, we measure the mean value of the projected total mass of our cluster sample within 10 (20)% of $R_{200c}$ to be 0.13 (0.32) of $M_{200c}$, with a remarkably small scatter of 5 (6)%. Furthermore, the large number of high-z sources and the precise magnification maps derived in this work for four clusters add up to the sample of high-quality gravitational telescopes to be used to study the faint and distant Universe. The strong lensing models and the full redshift catalogues from MUSE are publicly available.

==> compile_tex.sh <==
bibtex main
pdflatex -interaction=nonstopmode main

bibtex main
pdflatex -interaction=nonstopmode main

bibtex main
pdflatex -interaction=nonstopmode main

ls -lhrt main.pdf

